Study of the production of $\Lambda_b^0$ and $\overline{B}^0$ hadrons in $pp$ collisions and first measurement of the $\Lambda_b^0\rightarrow J/\psi pK^-$ branching fraction

The product of the $\Lambda_b^0$ ($\overline{B}^0$) differential production cross-section and the branching fraction of the decay $\Lambda_b^0\rightarrow J/\psi pK^-$ ($\overline{B}^0\rightarrow J/\psi\overline{K}^*(892)^0$) is measured as a function of the beauty hadron transverse momentum, $p_{\rm T}$, and rapidity, $y$. The kinematic region of the measurements is $p_{\rm T}<20~{\rm GeV}/c$ and $2.0<y<4.5$. The measurements use a data sample corresponding to an integrated luminosity of $3~{\rm fb}^{-1}$ collected by the LHCb detector in $pp$ collisions at centre-of-mass energies $\sqrt{s}=7~{\rm TeV}$ in 2011 and $\sqrt{s}=8~{\rm TeV}$ in 2012. Based on previous LHCb results of the fragmentation fraction ratio, $f_{\Lambda_B^0}/f_d$, the branching fraction of the decay $\Lambda_b^0\rightarrow J/\psi pK^-$ is measured to be \begin{equation*} \mathcal{B}(\Lambda_b^0\rightarrow J/\psi pK^-)= (3.17\pm0.04\pm0.07\pm0.34^{+0.45}_{-0.28})\times10^{-4}, \end{equation*} where the first uncertainty is statistical, the second is systematic, the third is due to the uncertainty on the branching fraction of the decay $\overline{B}^0\rightarrow J/\psi\overline{K}^*(892)^0$, and the fourth is due to the knowledge of $f_{\Lambda_b^0}/f_d$. The sum of the asymmetries in the production and decay between $\Lambda_b^0$ and $\overline{\Lambda}_b^0$ is also measured as a function of $p_{\rm T}$ and $y$. The previously published branching fraction of $\Lambda_b^0\rightarrow J/\psi p\pi^-$, relative to that of $\Lambda_b^0\rightarrow J/\psi pK^-$, is updated. The branching fractions of $\Lambda_b^0\rightarrow P_c^+(\rightarrow J/\psi p)K^-$ are determined.

==> figs/asymmetry/apt.C <==
{
//=========Macro generated from canvas: cpt/cpt
//=========  (Tue Sep 29 21:36:23 2015) by ROOT version5.34/32
   TCanvas *cpt = new TCanvas("cpt", "cpt",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cpt->Range(-3.45679,-0.3512658,21.23457,0.2816456);
   cpt->SetFillColor(0);
   cpt->SetBorderMode(0);
   cpt->SetBorderSize(2);
   cpt->SetTickx(1);
   cpt->SetTicky(1);
   cpt->SetLeftMargin(0.14);
   cpt->SetRightMargin(0.05);
   cpt->SetTopMargin(0.05);
   cpt->SetBottomMargin(0.16);
   cpt->SetFrameLineWidth(2);
   cpt->SetFrameBorderMode(0);
   cpt->SetFrameLineWidth(2);
   cpt->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 20}; 
   
   TH1F *href_pt = new TH1F("href_pt","href_pt",12, xAxis1);
   href_pt->SetMinimum(-0.25);
   href_pt->SetMaximum(0.25);
   href_pt->SetStats(0);
   href_pt->SetLineColor(0);
   href_pt->SetLineWidth(2);
   href_pt->SetMarkerStyle(20);
   href_pt->GetXaxis()->SetTitle("p_{T} [GeV/c]");
   href_pt->GetXaxis()->SetNdivisions(505);
   href_pt->GetXaxis()->SetLabelFont(132);
   href_pt->GetXaxis()->SetLabelOffset(0.01);
   href_pt->GetXaxis()->SetLabelSize(0.065);
   href_pt->GetXaxis()->SetTitleSize(0.065);
   href_pt->GetXaxis()->SetTitleFont(132);
   href_pt->GetYaxis()->SetTitle("a_{p+d}");
   href_pt->GetYaxis()->SetNdivisions(505);
   href_pt->GetYaxis()->SetLabelFont(132);
   href_pt->GetYaxis()->SetLabelOffset(0.01);
   href_pt->GetYaxis()->SetLabelSize(0.065);
   href_pt->GetYaxis()->SetTitleSize(0.065);
   href_pt->GetYaxis()->SetTitleFont(132);
   href_pt->GetZaxis()->SetLabelFont(132);
   href_pt->GetZaxis()->SetLabelSize(0.06);
   href_pt->GetZaxis()->SetTitleSize(0.072);
   href_pt->GetZaxis()->SetTitleOffset(1.2);
   href_pt->GetZaxis()->SetTitleFont(132);
   href_pt->Draw("");
   Double_t xAxis2[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 20}; 
   
   TH1D *hapt_11 = new TH1D("hapt_11","hapt_11",12, xAxis2);
   hapt_11->SetBinContent(1,-0.05877238);
   hapt_11->SetBinContent(2,0.02731442);
   hapt_11->SetBinContent(3,-0.001240941);
   hapt_11->SetBinContent(4,-0.04465853);
   hapt_11->SetBinContent(5,-0.01270314);
   hapt_11->SetBinContent(6,-0.01245661);
   hapt_11->SetBinContent(7,0.02651456);
   hapt_11->SetBinContent(8,0.05314966);
   hapt_11->SetBinContent(9,-0.04413943);
   hapt_11->SetBinContent(10,-0.05819066);
   hapt_11->SetBinContent(11,0.01130316);
   hapt_11->SetBinContent(12,0.02717243);
   hapt_11->SetBinError(1,0.1175623);
   hapt_11->SetBinError(2,0.06559681);
   hapt_11->SetBinError(3,0.04847844);
   hapt_11->SetBinError(4,0.03866371);
   hapt_11->SetBinError(5,0.03500735);
   hapt_11->SetBinError(6,0.03537879);
   hapt_11->SetBinError(7,0.03479269);
   hapt_11->SetBinError(8,0.0356577);
   hapt_11->SetBinError(9,0.04013432);
   hapt_11->SetBinError(10,0.04183916);
   hapt_11->SetBinError(11,0.04153039);
   hapt_11->SetBinError(12,0.03536687);
   hapt_11->SetMinimum(-0.4);
   hapt_11->SetMaximum(0.4);
   hapt_11->SetEntries(0.08670746);
   hapt_11->SetStats(0);
   
   TF1 *fpt11 = new TF1("fpt11","[0]+[1]*x",0,20);
   fpt11->SetFillColor(1);
   fpt11->SetFillStyle(0);
   fpt11->SetMarkerStyle(20);
   fpt11->SetLineColor(2);
   fpt11->SetChisquare(8.007174);
   fpt11->SetNDF(10);
   fpt11->GetXaxis()->SetNdivisions(505);
   fpt11->GetXaxis()->SetLabelFont(132);
   fpt11->GetXaxis()->SetLabelOffset(0.01);
   fpt11->GetXaxis()->SetLabelSize(0.06);
   fpt11->GetXaxis()->SetTitleSize(0.072);
   fpt11->GetXaxis()->SetTitleOffset(0.95);
   fpt11->GetXaxis()->SetTitleFont(132);
   fpt11->GetYaxis()->SetLabelFont(132);
   fpt11->GetYaxis()->SetLabelOffset(0.01);
   fpt11->GetYaxis()->SetLabelSize(0.06);
   fpt11->GetYaxis()->SetTitleSize(0.072);
   fpt11->GetYaxis()->SetTitleOffset(0.95);
   fpt11->GetYaxis()->SetTitleFont(132);
   fpt11->SetParameter(0,-0.01907768);
   fpt11->SetParError(0,0.02493699);
   fpt11->SetParLimits(0,0,0);
   fpt11->SetParameter(1,0.002264919);
   fpt11->SetParError(1,0.0029847);
   fpt11->SetParLimits(1,0,0);
   hapt_11->GetListOfFunctions()->Add(fpt11);
   hapt_11->SetFillColor(11);
   hapt_11->SetFillStyle(3345);
   hapt_11->SetLineColor(2);
   hapt_11->SetLineWidth(2);
   hapt_11->SetMarkerColor(2);
   hapt_11->SetMarkerStyle(21);
   hapt_11->SetMarkerSize(1.5);
   hapt_11->GetXaxis()->SetTitle("#Lambda_{b}^{0} p_{T}");
   hapt_11->GetXaxis()->SetNdivisions(505);
   hapt_11->GetXaxis()->SetLabelFont(132);
   hapt_11->GetXaxis()->SetLabelOffset(0.01);
   hapt_11->GetXaxis()->SetLabelSize(0.06);
   hapt_11->GetXaxis()->SetTitleSize(0.072);
   hapt_11->GetXaxis()->SetTitleOffset(0.95);
   hapt_11->GetXaxis()->SetTitleFont(132);
   hapt_11->GetYaxis()->SetTitle("a_{p+d}");
   hapt_11->GetYaxis()->SetLabelFont(132);
   hapt_11->GetYaxis()->SetLabelOffset(0.01);
   hapt_11->GetYaxis()->SetLabelSize(0.06);
   hapt_11->GetYaxis()->SetTitleSize(0.072);
   hapt_11->GetYaxis()->SetTitleOffset(0.95);
   hapt_11->GetYaxis()->SetTitleFont(132);
   hapt_11->GetZaxis()->SetLabelFont(132);
   hapt_11->GetZaxis()->SetLabelSize(0.06);
   hapt_11->GetZaxis()->SetTitleSize(0.072);
   hapt_11->GetZaxis()->SetTitleOffset(1.2);
   hapt_11->GetZaxis()->SetTitleFont(132);
   hapt_11->Draw("E2same");
   Double_t xAxis3[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 20}; 
   
   TH1D *hapt_12 = new TH1D("hapt_12","hapt_12",12, xAxis3);
   hapt_12->SetBinContent(1,-0.1454056);
   hapt_12->SetBinContent(2,-0.0488507);
   hapt_12->SetBinContent(3,-0.006035812);
   hapt_12->SetBinContent(4,-0.0421766);
   hapt_12->SetBinContent(5,-0.009962082);
   hapt_12->SetBinContent(6,-0.005213801);
   hapt_12->SetBinContent(7,-0.02681849);
   hapt_12->SetBinContent(8,-0.01297311);
   hapt_12->SetBinContent(9,-0.003420959);
   hapt_12->SetBinContent(10,0.01588915);
   hapt_12->SetBinContent(11,0.0226108);
   hapt_12->SetBinContent(12,0.006436775);
   hapt_12->SetBinError(1,0.08126041);
   hapt_12->SetBinError(2,0.04900881);
   hapt_12->SetBinError(3,0.03436894);
   hapt_12->SetBinError(4,0.02774881);
   hapt_12->SetBinError(5,0.02458265);
   hapt_12->SetBinError(6,0.02200078);
   hapt_12->SetBinError(7,0.02245759);
   hapt_12->SetBinError(8,0.02252309);
   hapt_12->SetBinError(9,0.02786001);
   hapt_12->SetBinError(10,0.02759467);
   hapt_12->SetBinError(11,0.02997076);
   hapt_12->SetBinError(12,0.02272835);
   hapt_12->SetEntries(0.2559205);
   hapt_12->SetStats(0);
   
   TF1 *fpt12 = new TF1("fpt12","[0]+[1]*x",0,20);
   fpt12->SetFillColor(1);
   fpt12->SetFillStyle(0);
   fpt12->SetMarkerStyle(20);
   fpt12->SetLineColor(4);
   fpt12->SetLineStyle(7);
   fpt12->SetChisquare(4.937804);
   fpt12->SetNDF(10);
   fpt12->GetXaxis()->SetNdivisions(505);
   fpt12->GetXaxis()->SetLabelFont(132);
   fpt12->GetXaxis()->SetLabelOffset(0.01);
   fpt12->GetXaxis()->SetLabelSize(0.06);
   fpt12->GetXaxis()->SetTitleSize(0.072);
   fpt12->GetXaxis()->SetTitleOffset(0.95);
   fpt12->GetXaxis()->SetTitleFont(132);
   fpt12->GetYaxis()->SetLabelFont(132);
   fpt12->GetYaxis()->SetLabelOffset(0.01);
   fpt12->GetYaxis()->SetLabelSize(0.06);
   fpt12->GetYaxis()->SetTitleSize(0.072);
   fpt12->GetYaxis()->SetTitleOffset(0.95);
   fpt12->GetYaxis()->SetTitleFont(132);
   fpt12->SetParameter(0,-0.03605324);
   fpt12->SetParError(0,0.01698603);
   fpt12->SetParLimits(0,0,0);
   fpt12->SetParameter(1,0.003519668);
   fpt12->SetParError(1,0.002001876);
   fpt12->SetParLimits(1,0,0);
   hapt_12->GetListOfFunctions()->Add(fpt12);
   hapt_12->SetFillColor(7);
   hapt_12->SetFillStyle(3354);
   hapt_12->SetLineColor(4);
   hapt_12->SetLineWidth(2);
   hapt_12->SetMarkerColor(4);
   hapt_12->SetMarkerStyle(22);
   hapt_12->SetMarkerSize(1.5);
   hapt_12->GetXaxis()->SetNdivisions(505);
   hapt_12->GetXaxis()->SetLabelFont(132);
   hapt_12->GetXaxis()->SetLabelOffset(0.01);
   hapt_12->GetXaxis()->SetLabelSize(0.06);
   hapt_12->GetXaxis()->SetTitleSize(0.072);
   hapt_12->GetXaxis()->SetTitleOffset(0.95);
   hapt_12->GetXaxis()->SetTitleFont(132);
   hapt_12->GetYaxis()->SetLabelFont(132);
   hapt_12->GetYaxis()->SetLabelOffset(0.01);
   hapt_12->GetYaxis()->SetLabelSize(0.06);
   hapt_12->GetYaxis()->SetTitleSize(0.072);
   hapt_12->GetYaxis()->SetTitleOffset(0.95);
   hapt_12->GetYaxis()->SetTitleFont(132);
   hapt_12->GetZaxis()->SetLabelFont(132);
   hapt_12->GetZaxis()->SetLabelSize(0.06);
   hapt_12->GetZaxis()->SetTitleSize(0.072);
   hapt_12->GetZaxis()->SetTitleOffset(1.2);
   hapt_12->GetZaxis()->SetTitleFont(132);
   hapt_12->Draw("E2same");
   Double_t xAxis4[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 20}; 
   
   TH1D *hyield_apt_11 = new TH1D("hyield_apt_11","hyield_apt_11",12, xAxis4);
   hyield_apt_11->SetBinContent(1,-0.05877238);
   hyield_apt_11->SetBinContent(2,0.02731442);
   hyield_apt_11->SetBinContent(3,-0.001240941);
   hyield_apt_11->SetBinContent(4,-0.04465853);
   hyield_apt_11->SetBinContent(5,-0.01270314);
   hyield_apt_11->SetBinContent(6,-0.01245661);
   hyield_apt_11->SetBinContent(7,0.02651456);
   hyield_apt_11->SetBinContent(8,0.05314966);
   hyield_apt_11->SetBinContent(9,-0.04413943);
   hyield_apt_11->SetBinContent(10,-0.05819066);
   hyield_apt_11->SetBinContent(11,0.01130316);
   hyield_apt_11->SetBinContent(12,0.02717243);
   hyield_apt_11->SetBinError(1,0.09437995);
   hyield_apt_11->SetBinError(2,0.0489251);
   hyield_apt_11->SetBinError(3,0.03552123);
   hyield_apt_11->SetBinError(4,0.02883923);
   hyield_apt_11->SetBinError(5,0.02722264);
   hyield_apt_11->SetBinError(6,0.02698908);
   hyield_apt_11->SetBinError(7,0.02933566);
   hyield_apt_11->SetBinError(8,0.03108321);
   hyield_apt_11->SetBinError(9,0.03543411);
   hyield_apt_11->SetBinError(10,0.04008541);
   hyield_apt_11->SetBinError(11,0.03567365);
   hyield_apt_11->SetBinError(12,0.03440248);
   hyield_apt_11->SetMinimum(-0.4);
   hyield_apt_11->SetMaximum(0.4);
   hyield_apt_11->SetEntries(0.08670746);
   hyield_apt_11->SetStats(0);
   hyield_apt_11->SetLineColor(2);
   hyield_apt_11->SetLineWidth(2);
   hyield_apt_11->SetMarkerColor(2);
   hyield_apt_11->SetMarkerStyle(21);
   hyield_apt_11->SetMarkerSize(1.5);
   hyield_apt_11->GetXaxis()->SetTitle("#Lambda_{b}^{0} p_{T}");
   hyield_apt_11->GetXaxis()->SetNdivisions(505);
   hyield_apt_11->GetXaxis()->SetLabelFont(132);
   hyield_apt_11->GetXaxis()->SetLabelOffset(0.01);
   hyield_apt_11->GetXaxis()->SetLabelSize(0.06);
   hyield_apt_11->GetXaxis()->SetTitleSize(0.072);
   hyield_apt_11->GetXaxis()->SetTitleOffset(0.95);
   hyield_apt_11->GetXaxis()->SetTitleFont(132);
   hyield_apt_11->GetYaxis()->SetTitle("a_{p+d}");
   hyield_apt_11->GetYaxis()->SetLabelFont(132);
   hyield_apt_11->GetYaxis()->SetLabelOffset(0.01);
   hyield_apt_11->GetYaxis()->SetLabelSize(0.06);
   hyield_apt_11->GetYaxis()->SetTitleSize(0.072);
   hyield_apt_11->GetYaxis()->SetTitleOffset(0.95);
   hyield_apt_11->GetYaxis()->SetTitleFont(132);
   hyield_apt_11->GetZaxis()->SetLabelFont(132);
   hyield_apt_11->GetZaxis()->SetLabelSize(0.06);
   hyield_apt_11->GetZaxis()->SetTitleSize(0.072);
   hyield_apt_11->GetZaxis()->SetTitleOffset(1.2);
   hyield_apt_11->GetZaxis()->SetTitleFont(132);
   hyield_apt_11->Draw("same");
   Double_t xAxis5[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 20}; 
   
   TH1D *hyield_apt_12 = new TH1D("hyield_apt_12","hyield_apt_12",12, xAxis5);
   hyield_apt_12->SetBinContent(1,-0.1454056);
   hyield_apt_12->SetBinContent(2,-0.0488507);
   hyield_apt_12->SetBinContent(3,-0.006035812);
   hyield_apt_12->SetBinContent(4,-0.0421766);
   hyield_apt_12->SetBinContent(5,-0.009962082);
   hyield_apt_12->SetBinContent(6,-0.005213801);
   hyield_apt_12->SetBinContent(7,-0.02681849);
   hyield_apt_12->SetBinContent(8,-0.01297311);
   hyield_apt_12->SetBinContent(9,-0.003420959);
   hyield_apt_12->SetBinContent(10,0.01588915);
   hyield_apt_12->SetBinContent(11,0.0226108);
   hyield_apt_12->SetBinContent(12,0.006436775);
   hyield_apt_12->SetBinError(1,0.06388714);
   hyield_apt_12->SetBinError(2,0.03432888);
   hyield_apt_12->SetBinError(3,0.02492893);
   hyield_apt_12->SetBinError(4,0.01980061);
   hyield_apt_12->SetBinError(5,0.01820555);
   hyield_apt_12->SetBinError(6,0.01756484);
   hyield_apt_12->SetBinError(7,0.01891338);
   hyield_apt_12->SetBinError(8,0.02032246);
   hyield_apt_12->SetBinError(9,0.02296851);
   hyield_apt_12->SetBinError(10,0.02613466);
   hyield_apt_12->SetBinError(11,0.02244825);
   hyield_apt_12->SetBinError(12,0.02218174);
   hyield_apt_12->SetEntries(0.2559205);
   hyield_apt_12->SetStats(0);
   hyield_apt_12->SetLineColor(4);
   hyield_apt_12->SetLineWidth(2);
   hyield_apt_12->SetMarkerColor(4);
   hyield_apt_12->SetMarkerStyle(22);
   hyield_apt_12->SetMarkerSize(1.5);
   hyield_apt_12->GetXaxis()->SetNdivisions(505);
   hyield_apt_12->GetXaxis()->SetLabelFont(132);
   hyield_apt_12->GetXaxis()->SetLabelOffset(0.01);
   hyield_apt_12->GetXaxis()->SetLabelSize(0.06);
   hyield_apt_12->GetXaxis()->SetTitleSize(0.072);
   hyield_apt_12->GetXaxis()->SetTitleOffset(0.95);
   hyield_apt_12->GetXaxis()->SetTitleFont(132);
   hyield_apt_12->GetYaxis()->SetLabelFont(132);
   hyield_apt_12->GetYaxis()->SetLabelOffset(0.01);
   hyield_apt_12->GetYaxis()->SetLabelSize(0.06);
   hyield_apt_12->GetYaxis()->SetTitleSize(0.072);
   hyield_apt_12->GetYaxis()->SetTitleOffset(0.95);
   hyield_apt_12->GetYaxis()->SetTitleFont(132);
   hyield_apt_12->GetZaxis()->SetLabelFont(132);
   hyield_apt_12->GetZaxis()->SetLabelSize(0.06);
   hyield_apt_12->GetZaxis()->SetTitleSize(0.072);
   hyield_apt_12->GetZaxis()->SetTitleOffset(1.2);
   hyield_apt_12->GetZaxis()->SetTitleFont(132);
   hyield_apt_12->Draw("same");
   
   TLegend *leg = new TLegend(0.53,0.2,0.93,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fpt11","7 TeV fit","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hapt_11","7 TeV data","lepf");
   entry->SetFillColor(11);
   entry->SetFillStyle(3345);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(62);
   entry=leg->AddEntry("fpt12","8 TeV fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(7);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hapt_12","8 TeV data","lepf");
   entry->SetFillColor(7);
   entry->SetFillStyle(3354);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   cpt->Modified();
   cpt->cd();
   cpt->SetSelected(cpt);
}


==> figs/asymmetry/ay.C <==
{
//=========Macro generated from canvas: cy/cy
//=========  (Tue Sep 29 21:36:24 2015) by ROOT version5.34/32
   TCanvas *cy = new TCanvas("cy", "cy",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cy->Range(1.567901,-0.3512658,4.654321,0.2816456);
   cy->SetFillColor(0);
   cy->SetBorderMode(0);
   cy->SetBorderSize(2);
   cy->SetTickx(1);
   cy->SetTicky(1);
   cy->SetLeftMargin(0.14);
   cy->SetRightMargin(0.05);
   cy->SetTopMargin(0.05);
   cy->SetBottomMargin(0.16);
   cy->SetFrameLineWidth(2);
   cy->SetFrameBorderMode(0);
   cy->SetFrameLineWidth(2);
   cy->SetFrameBorderMode(0);
   Double_t xAxis6[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *href_y = new TH1F("href_y","href_y",5, xAxis6);
   href_y->SetMinimum(-0.25);
   href_y->SetMaximum(0.25);
   href_y->SetStats(0);
   href_y->SetLineColor(0);
   href_y->SetLineWidth(2);
   href_y->SetMarkerStyle(20);
   href_y->GetXaxis()->SetTitle("y");
   href_y->GetXaxis()->SetNdivisions(505);
   href_y->GetXaxis()->SetLabelFont(132);
   href_y->GetXaxis()->SetLabelOffset(0.01);
   href_y->GetXaxis()->SetLabelSize(0.065);
   href_y->GetXaxis()->SetTitleSize(0.065);
   href_y->GetXaxis()->SetTitleFont(132);
   href_y->GetYaxis()->SetTitle("a_{p+d}");
   href_y->GetYaxis()->SetNdivisions(505);
   href_y->GetYaxis()->SetLabelFont(132);
   href_y->GetYaxis()->SetLabelOffset(0.01);
   href_y->GetYaxis()->SetLabelSize(0.065);
   href_y->GetYaxis()->SetTitleSize(0.065);
   href_y->GetYaxis()->SetTitleFont(132);
   href_y->GetZaxis()->SetLabelFont(132);
   href_y->GetZaxis()->SetLabelSize(0.06);
   href_y->GetZaxis()->SetTitleSize(0.072);
   href_y->GetZaxis()->SetTitleOffset(1.2);
   href_y->GetZaxis()->SetTitleFont(132);
   href_y->Draw("");
   Double_t xAxis7[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hay_11 = new TH1D("hay_11","hay_11",5, xAxis7);
   hay_11->SetBinContent(1,-0.06019778);
   hay_11->SetBinContent(2,-0.002583955);
   hay_11->SetBinContent(3,-0.011231);
   hay_11->SetBinContent(4,0.04262601);
   hay_11->SetBinContent(5,0.07294512);
   hay_11->SetBinError(1,0.04567138);
   hay_11->SetBinError(2,0.02762521);
   hay_11->SetBinError(3,0.01960751);
   hay_11->SetBinError(4,0.02396717);
   hay_11->SetBinError(5,0.05810245);
   hay_11->SetMinimum(-0.4);
   hay_11->SetMaximum(0.4);
   hay_11->SetEntries(0.2404158);
   hay_11->SetStats(0);
   
   TF1 *fy11 = new TF1("fy11","[0]+[1]*(x-3.1)",2,4.5);
   fy11->SetFillColor(1);
   fy11->SetFillStyle(0);
   fy11->SetMarkerStyle(20);
   fy11->SetLineColor(2);
   fy11->SetChisquare(1.469874);
   fy11->SetNDF(3);
   fy11->GetXaxis()->SetNdivisions(505);
   fy11->GetXaxis()->SetLabelFont(132);
   fy11->GetXaxis()->SetLabelOffset(0.01);
   fy11->GetXaxis()->SetLabelSize(0.06);
   fy11->GetXaxis()->SetTitleSize(0.072);
   fy11->GetXaxis()->SetTitleOffset(0.95);
   fy11->GetXaxis()->SetTitleFont(132);
   fy11->GetYaxis()->SetLabelFont(132);
   fy11->GetYaxis()->SetLabelOffset(0.01);
   fy11->GetYaxis()->SetLabelSize(0.06);
   fy11->GetYaxis()->SetTitleSize(0.072);
   fy11->GetYaxis()->SetTitleOffset(0.95);
   fy11->GetYaxis()->SetTitleFont(132);
   fy11->SetParameter(0,-0.003631669);
   fy11->SetParError(0,0.01308382);
   fy11->SetParLimits(0,0,0);
   fy11->SetParameter(1,0.05791675);
   fy11->SetParError(1,0.02549661);
   fy11->SetParLimits(1,0,0);
   hay_11->GetListOfFunctions()->Add(fy11);
   hay_11->SetFillColor(11);
   hay_11->SetFillStyle(3345);
   hay_11->SetLineColor(2);
   hay_11->SetLineWidth(2);
   hay_11->SetMarkerColor(2);
   hay_11->SetMarkerStyle(21);
   hay_11->SetMarkerSize(1.5);
   hay_11->GetXaxis()->SetTitle("#Lambda_{b}^{0} y");
   hay_11->GetXaxis()->SetNdivisions(505);
   hay_11->GetXaxis()->SetLabelFont(132);
   hay_11->GetXaxis()->SetLabelOffset(0.01);
   hay_11->GetXaxis()->SetLabelSize(0.06);
   hay_11->GetXaxis()->SetTitleSize(0.072);
   hay_11->GetXaxis()->SetTitleOffset(0.95);
   hay_11->GetXaxis()->SetTitleFont(132);
   hay_11->GetYaxis()->SetTitle("a_{p+d}");
   hay_11->GetYaxis()->SetLabelFont(132);
   hay_11->GetYaxis()->SetLabelOffset(0.01);
   hay_11->GetYaxis()->SetLabelSize(0.06);
   hay_11->GetYaxis()->SetTitleSize(0.072);
   hay_11->GetYaxis()->SetTitleOffset(0.95);
   hay_11->GetYaxis()->SetTitleFont(132);
   hay_11->GetZaxis()->SetLabelFont(132);
   hay_11->GetZaxis()->SetLabelSize(0.06);
   hay_11->GetZaxis()->SetTitleSize(0.072);
   hay_11->GetZaxis()->SetTitleOffset(1.2);
   hay_11->GetZaxis()->SetTitleFont(132);
   hay_11->Draw("E2same");
   Double_t xAxis8[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hay_12 = new TH1D("hay_12","hay_12",5, xAxis8);
   hay_12->SetBinContent(1,-0.07585079);
   hay_12->SetBinContent(2,-0.003419886);
   hay_12->SetBinContent(3,0.006757458);
   hay_12->SetBinContent(4,0.02411607);
   hay_12->SetBinContent(5,0.08443714);
   hay_12->SetBinError(1,0.02329225);
   hay_12->SetBinError(2,0.01420403);
   hay_12->SetBinError(3,0.0150128);
   hay_12->SetBinError(4,0.01925679);
   hay_12->SetBinError(5,0.04161488);
   hay_12->SetEntries(0.4227731);
   hay_12->SetStats(0);
   
   TF1 *fy12 = new TF1("fy12","[0]+[1]*(x-3.1)",2,4.5);
   fy12->SetFillColor(1);
   fy12->SetFillStyle(0);
   fy12->SetMarkerStyle(20);
   fy12->SetLineColor(4);
   fy12->SetLineStyle(7);
   fy12->SetChisquare(3.407412);
   fy12->SetNDF(3);
   fy12->GetXaxis()->SetNdivisions(505);
   fy12->GetXaxis()->SetLabelFont(132);
   fy12->GetXaxis()->SetLabelOffset(0.01);
   fy12->GetXaxis()->SetLabelSize(0.06);
   fy12->GetXaxis()->SetTitleSize(0.072);
   fy12->GetXaxis()->SetTitleOffset(0.95);
   fy12->GetXaxis()->SetTitleFont(132);
   fy12->GetYaxis()->SetLabelFont(132);
   fy12->GetYaxis()->SetLabelOffset(0.01);
   fy12->GetYaxis()->SetLabelSize(0.06);
   fy12->GetYaxis()->SetTitleSize(0.072);
   fy12->GetYaxis()->SetTitleOffset(0.95);
   fy12->GetYaxis()->SetTitleFont(132);
   fy12->SetParameter(0,-2.61947e-05);
   fy12->SetParError(0,0.00830496);
   fy12->SetParLimits(0,0,0);
   fy12->SetParameter(1,0.05774206);
   fy12->SetParError(1,0.01593449);
   fy12->SetParLimits(1,0,0);
   hay_12->GetListOfFunctions()->Add(fy12);
   hay_12->SetFillColor(7);
   hay_12->SetFillStyle(3354);
   hay_12->SetLineColor(4);
   hay_12->SetLineWidth(2);
   hay_12->SetMarkerColor(4);
   hay_12->SetMarkerStyle(22);
   hay_12->SetMarkerSize(1.5);
   hay_12->GetXaxis()->SetNdivisions(505);
   hay_12->GetXaxis()->SetLabelFont(132);
   hay_12->GetXaxis()->SetLabelOffset(0.01);
   hay_12->GetXaxis()->SetLabelSize(0.06);
   hay_12->GetXaxis()->SetTitleSize(0.072);
   hay_12->GetXaxis()->SetTitleOffset(0.95);
   hay_12->GetXaxis()->SetTitleFont(132);
   hay_12->GetYaxis()->SetLabelFont(132);
   hay_12->GetYaxis()->SetLabelOffset(0.01);
   hay_12->GetYaxis()->SetLabelSize(0.06);
   hay_12->GetYaxis()->SetTitleSize(0.072);
   hay_12->GetYaxis()->SetTitleOffset(0.95);
   hay_12->GetYaxis()->SetTitleFont(132);
   hay_12->GetZaxis()->SetLabelFont(132);
   hay_12->GetZaxis()->SetLabelSize(0.06);
   hay_12->GetZaxis()->SetTitleSize(0.072);
   hay_12->GetZaxis()->SetTitleOffset(1.2);
   hay_12->GetZaxis()->SetTitleFont(132);
   hay_12->Draw("E2same");
   Double_t xAxis9[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hyield_ay_11 = new TH1D("hyield_ay_11","hyield_ay_11",5, xAxis9);
   hyield_ay_11->SetBinContent(1,-0.06019778);
   hyield_ay_11->SetBinContent(2,-0.002583955);
   hyield_ay_11->SetBinContent(3,-0.011231);
   hyield_ay_11->SetBinContent(4,0.04262601);
   hyield_ay_11->SetBinContent(5,0.07294512);
   hyield_ay_11->SetBinError(1,0.03330003);
   hyield_ay_11->SetBinError(2,0.01743002);
   hyield_ay_11->SetBinError(3,0.01633555);
   hyield_ay_11->SetBinError(4,0.02114541);
   hyield_ay_11->SetBinError(5,0.05360843);
   hyield_ay_11->SetMinimum(-0.4);
   hyield_ay_11->SetMaximum(0.4);
   hyield_ay_11->SetEntries(0.3453826);
   hyield_ay_11->SetStats(0);
   hyield_ay_11->SetLineColor(2);
   hyield_ay_11->SetLineWidth(2);
   hyield_ay_11->SetMarkerColor(2);
   hyield_ay_11->SetMarkerStyle(21);
   hyield_ay_11->SetMarkerSize(1.5);
   hyield_ay_11->GetXaxis()->SetTitle("#Lambda_{b}^{0} y");
   hyield_ay_11->GetXaxis()->SetNdivisions(505);
   hyield_ay_11->GetXaxis()->SetLabelFont(132);
   hyield_ay_11->GetXaxis()->SetLabelOffset(0.01);
   hyield_ay_11->GetXaxis()->SetLabelSize(0.06);
   hyield_ay_11->GetXaxis()->SetTitleSize(0.072);
   hyield_ay_11->GetXaxis()->SetTitleOffset(0.95);
   hyield_ay_11->GetXaxis()->SetTitleFont(132);
   hyield_ay_11->GetYaxis()->SetTitle("a_{p+d}");
   hyield_ay_11->GetYaxis()->SetLabelFont(132);
   hyield_ay_11->GetYaxis()->SetLabelOffset(0.01);
   hyield_ay_11->GetYaxis()->SetLabelSize(0.06);
   hyield_ay_11->GetYaxis()->SetTitleSize(0.072);
   hyield_ay_11->GetYaxis()->SetTitleOffset(0.95);
   hyield_ay_11->GetYaxis()->SetTitleFont(132);
   hyield_ay_11->GetZaxis()->SetLabelFont(132);
   hyield_ay_11->GetZaxis()->SetLabelSize(0.06);
   hyield_ay_11->GetZaxis()->SetTitleSize(0.072);
   hyield_ay_11->GetZaxis()->SetTitleOffset(1.2);
   hyield_ay_11->GetZaxis()->SetTitleFont(132);
   hyield_ay_11->Draw("same");
   Double_t xAxis10[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1D *hyield_ay_12 = new TH1D("hyield_ay_12","hyield_ay_11",5, xAxis10);
   hyield_ay_12->SetBinContent(1,-0.07585079);
   hyield_ay_12->SetBinContent(2,-0.003419886);
   hyield_ay_12->SetBinContent(3,0.006757458);
   hyield_ay_12->SetBinContent(4,0.02411607);
   hyield_ay_12->SetBinContent(5,0.08443714);
   hyield_ay_12->SetBinError(1,0.02008862);
   hyield_ay_12->SetBinError(2,0.01108571);
   hyield_ay_12->SetBinError(3,0.01090736);
   hyield_ay_12->SetBinError(4,0.01497697);
   hyield_ay_12->SetBinError(5,0.03696302);
   hyield_ay_12->SetEntries(0.5808975);
   hyield_ay_12->SetStats(0);
   hyield_ay_12->SetLineColor(4);
   hyield_ay_12->SetLineWidth(2);
   hyield_ay_12->SetMarkerColor(4);
   hyield_ay_12->SetMarkerStyle(22);
   hyield_ay_12->SetMarkerSize(1.5);
   hyield_ay_12->GetXaxis()->SetNdivisions(505);
   hyield_ay_12->GetXaxis()->SetLabelFont(132);
   hyield_ay_12->GetXaxis()->SetLabelOffset(0.01);
   hyield_ay_12->GetXaxis()->SetLabelSize(0.06);
   hyield_ay_12->GetXaxis()->SetTitleSize(0.072);
   hyield_ay_12->GetXaxis()->SetTitleOffset(0.95);
   hyield_ay_12->GetXaxis()->SetTitleFont(132);
   hyield_ay_12->GetYaxis()->SetLabelFont(132);
   hyield_ay_12->GetYaxis()->SetLabelOffset(0.01);
   hyield_ay_12->GetYaxis()->SetLabelSize(0.06);
   hyield_ay_12->GetYaxis()->SetTitleSize(0.072);
   hyield_ay_12->GetYaxis()->SetTitleOffset(0.95);
   hyield_ay_12->GetYaxis()->SetTitleFont(132);
   hyield_ay_12->GetZaxis()->SetLabelFont(132);
   hyield_ay_12->GetZaxis()->SetLabelSize(0.06);
   hyield_ay_12->GetZaxis()->SetTitleSize(0.072);
   hyield_ay_12->GetZaxis()->SetTitleOffset(1.2);
   hyield_ay_12->GetZaxis()->SetTitleFont(132);
   hyield_ay_12->Draw("same");
   
   TLegend *leg = new TLegend(0.53,0.2,0.93,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fy11","7 TeV fit","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hay_11","7 TeV data","lepf");
   entry->SetFillColor(11);
   entry->SetFillStyle(3345);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(62);
   entry=leg->AddEntry("fy12","8 TeV fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(7);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hay_12","8 TeV data","lepf");
   entry->SetFillColor(7);
   entry->SetFillStyle(3354);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   cy->Modified();
   cy->cd();
   cy->SetSelected(cy);
}

